Summing the "exactly one 42" and similar subsums of the harmonic series

For $b>1$ and $\alpha\beta$ a string of two digits in base $b$, let $K_1$ be the subsum of the harmonic series with only those integers having exactly one occurrence of $\alpha\beta$. We obtain a theoretical representation of such $K_1$ series which, say for $b=10$, allows computing them all to thousands of digits. This is based on certain specific measures on the unit interval and the use of their Stieltjes transforms at negative integers. Integral identities of a combinatorial nature both explain the relation to the $K_1$ sums and lead to recurrence formulas for the measure moments allowing in the end the straightforward numerical implementation.

==> anc/kzo.sage <==
# -*- mode: python ; coding: utf-8; -*-

"""
date: February 21, 2024
authors: Jean-François Burnol

Copyright (C) 2024 Jean-François Burnol
License: CC BY-SA 4.0 https://creativecommons.org/licenses/by-sa/4.0/

This file implements in SageMath in "arbitrary" precision, the
computations of the K_0 and K_1 series from the Theorems in 
the article

    Summing the  ``exactly one $42$'' and similar subsums of the harmonic series

    J.F. Burnol. February 2024

Launch sage.  Execute load("name of this file").
"""

__version__ = "1.0.0"
__author__ = "Jean-François Burnol"
__copyright__ = "Copyright (C) 2024 Jean-François Burnol"
__license__ = "CC BY-SA 4.0 https://creativecommons.org/licenses/by-sa/4.0/"

print("Pre-computing Pascal binomial coefficients up to n=1000")

kzoBinom = [[1],[1,1]]

kzoBinom_mmax = 1000

for j in range(2,kzoBinom_mmax + 1):
    L = [1]
    for i in range(1,j):
        L.append(kzoBinom[j-1][i]+kzoBinom[j-1][i-1])
    L.append(1)
    kzoBinom.append(L)

kzoguards = 8

def kzo_with_distinct(b, alpha, beta, nbdigits, info=False, do=3):
    """Computes K0, or K1, or both in case alpha != beta

    - do = 1: only K0
    - do = 2: only K1
    - do = 3: both

    """
    global kzoBinom_mmax, kzoBinom, kzoguards

    # internal anyhow
    assert 1 <= do < 4, "do must be 1, 2, or 3"
    assert alpha != beta, "alpha and beta must be distinct"

    nbbits = ceil((nbdigits+1)*log(10,2)) + kzoguards
    R = RealField(nbbits)
    if info:
        print("Computations will be done with %s bits of precision" % nbbits)
        print("This includes kzoguards (=%s) guard bits, which can be set" % kzoguards)
    Mmax = ceil(nbdigits/log(b,10)) + 1  # probably too cautious

    K0, K1 = 0, 0

    for j in range(kzoBinom_mmax+1,Mmax+1):
        L = [1]
        for i in range(1,j):
            L.append(kzoBinom[j-1][i]+kzoBinom[j-1][i-1])
        L.append(1)
        kzoBinom.append(L)

    kzoBinom_mmax = max(kzoBinom_mmax,Mmax)

    A = list(range(b))
    A.remove(alpha)

    A1 = [d for d in A if d != 0]

    B = list(range(b))
    B.remove(beta)

    lesgammas = [ R(b) ]
    for j in range(1, Mmax+1):
        lesgammas.append(R(sum(a**j for a in range(1,b))))

    bpower = [ 1 ]
    # power up to Mmax + 1 needed
    for j in range(1, Mmax+2):
        bpower.append(R(b**j))

    alphabetapower = [ 1 ]
    # hesitation whether I should for owers of two digits numbers
    # leave them be computed exactly as integers first or
    # if it is better to convert to given precision before powering
    # will do the latter here
    for j in range(1, Mmax+1):
        alphabetapower.append((R(alpha*b+beta)**j))

    lesus = []
    lesus.append(R(b**2))
    for m in range(1,Mmax+1):
        u = sum(kzoBinom[m][j]*(lesgammas[j] -  alphabetapower[j]/bpower[m+1]
                                 ) * lesus[m-j]
                for j in range(1,m+1))
        lesus.append(u/(bpower[m+1] - b + 1/bpower[m+1]))

    if do > 1:
        lesvs  = []
        lesvs.append(R(b**2))
        for m in range(1,Mmax+1):
            v = sum(kzoBinom[m][j] * ((lesgammas[j] - alphabetapower[j]/bpower[m+1]
                                        ) * lesvs[m-j]
                                       +
                                       alphabetapower[j]/bpower[m+1] * lesus[m-j]
                                       )
                    for j in range(1,m+1)) + lesus[m]/bpower[m+1]
            lesvs.append(v/(bpower[m+1] - b + 1/bpower[m+1]))

    if do & 1:  # do also K0
        # K0, alpha not equal to beta, Theorem 13
        S1 = sum(1/R(d) for d in range(1,b))

        S2 = 0

        for n2 in B:  # 0 <= n2 < b, distinct from beta
            for n1 in range(1,b):
                S2 += 1/R(n1 * b + n2)

        for n1 in A1:  # 1 <= n1, distinct from alpha
            S2 += 1/R(n1 * b + beta) - 1/R(n1 * b * b + alpha * b + beta)

        if alpha != 0:
            S2 -= 1/R(alpha * b * b + alpha * b + beta)

        S2 *= b**2

        bubu = 0
        for m in range(Mmax,0,-1):
            bubu = -bubu
            t = 0

            for n2 in B:  # 0 <= n2 < b, distinct from beta
                for n1 in range(1,b):
                    t += 1/R(n1 * b + n2)**(m+1)

            for n1 in A1:  # 1 <= n1, distinct from alpha
                t += 1/R(n1 * b + beta)**(m+1)\
                    - 1/R(n1 * b * b + alpha * b + beta)**(m+1)

            if alpha != 0:
                t -= 1/R(alpha * b * b + alpha * b + beta)**(m+1)

            t *= lesus[m]

            bubu += t

            if m == Mmax:
                if info:
                    lastterm = -bubu if m&1 else bubu
                    print("%sth term of K_0 is about %.3e" % 
                          (m, float(lastterm)))

        K0 = S1 + S2 - bubu
        if info:
            print("and represents a fraction %.3e of it" %
                  (float(lastterm)/float(K0)))
            if do == 1:
                print("base = %s, alpha = %s, beta = %s" % (b, alpha, beta))

    if do > 1:  # do also K1
        # K1, alpha not equal to beta case, Theorem 15

        S2 = b * b * sum(1/R(n) for n in range(b, b*b))

        bubu = 0
        for m in range(Mmax,0,-1):
            bubu = -bubu

            t = sum(1/R(n1 * b * b + alpha * b + beta)**(m+1)
                    for n1 in range(1,b))

            if alpha != 0:
                t += 1/R(alpha * b + beta)**(m+1)

            t *= lesus[m]

            cm = t

            t = 0

            for n2 in B:  # 0 <= n2 < b, distinct from beta
                for n1 in range(1, b):
                    t += 1/R(n1 * b + n2)**(m+1)

            for n1 in A1:  # 1 <= n1 < b, distinct from alpha
                t += 1/R(n1 * b + beta)**(m+1)
                t -= 1/R(n1 * b * b + alpha * b + beta)**(m+1)

            if alpha != 0:
                t -= 1/R(alpha * b * b + alpha * b + beta)**(m+1)

            t *= lesvs[m]

            cm += t

            bubu += cm

            if m == Mmax:
                if info:
                    lastterm = -bubu if m&1 else bubu
                    print("%sth term of K_1 is about %.3e" %
                          (m, float(lastterm)))

        K1 = S2 - bubu
        if info:
            print("and represents a fraction %.3e of it" %
                  (float(lastterm)/float(K1)))
            print("base = %s, alpha = %s, beta = %s" % (b, alpha, beta))

    # It seems only way to guarantee the output value will print to exactly
    # number of decimal digits asked would be to convert it to a Decimal
    # first.  Using print formatting does not look as an option to me as I
    # want here a return statement.

    S = RealField(nbbits-kzoguards)

    if do == 1:
        return S(K0)
    elif do == 2:
        return S(K1)
    else:
        return S(K0), S(K1)


def kzo_with_equal(b, alpha, nbdigits, info=False, do=3):
    """Computes K0, or K1, or both in case alpha == beta

    - do = 1: only K0
    - do = 2: only K1
    - do = 3: both

    """

    global kzoBinom_mmax, kzoBinom

    assert 1 <= do < 4, "do must be 1, 2, or 3"

    nbbits = ceil((nbdigits+1)*log(10,2)) + kzoguards
    R = RealField(nbbits)
    if info:
        print("Computations will be done with %s bits of precision" % nbbits)
        print("This includes kzoguards (=%s) guard bits, which can be set" % kzoguards)
    Mmax = ceil(nbdigits/log(b,10)) + 1  # probably too cautious

    K0, K1 = 0, 0

    for j in range(kzoBinom_mmax+1,Mmax+1):
        L = [1]
        for i in range(1,j):
            L.append(kzoBinom[j-1][i]+kzoBinom[j-1][i-1])
        L.append(1)
        kzoBinom.append(L)

    kzoBinom_mmax = max(kzoBinom_mmax,Mmax)

    A = list(range(b))
    A.remove(alpha)

    A1 = [d for d in A if d != 0]

    lesgammas = [ R(len(A)) ]  # b - 1
    for j in range(1, Mmax+1):
        lesgammas.append(R(sum(d**j for d in A1)))

    # use RealField rather than powering exact integers >= b?
    # I think better here so le's use
    # (for single digit integrs probably top powers only have
    # about as many digits as precision)
    bfloat = R(b)

    lesthetas = [ R(len(A)) ]  # b - 1
    for j in range(1, Mmax+1):
        lesthetas.append(sum((d * bfloat + alpha)**j for d in A))

    if do > 1:  # also do K1
        leskappas = [ R(len(A)) ]  # b - 1
        for j in range(1, Mmax+1):
            leskappas.append(sum((d * bfloat * bfloat + alpha * bfloat + alpha)**j
                                 for d in A))

    bpower = [ 1 ]
    for j in range(1, Mmax+2):
        bpower.append(R(b**j))

    lesus = []
    lesus.append(R(b**2))
    for m in range(1,Mmax+1):
        u = sum(kzoBinom[m][j] * (lesgammas[j] + lesthetas[j]/bpower[m+1])
                * lesus[m-j]
                for j in range(1,m+1))

        lesus.append(u/(bpower[m+1] - (b - 1) * (1 + 1/bpower[m+1])))

    if do > 1:  # also do K1
        lesvs  = []
        lesvs.append(R(b*(b-1)))
        for m in range(1,Mmax+1):
            v = sum(kzoBinom[m][j] * ((lesgammas[j]
                                        + lesthetas[j]/bpower[m+1]
                                        ) * lesvs[m-j]
                                       +
                                       leskappas[j] / (bpower[m+1]**2) * lesus[m-j]
                                       )
                    for j in range(1,m+1))

            v += (b - 1) * lesus[m] / bpower[m+1]**2
            lesvs.append(v/(bpower[m+1] - (b -1) * (1 + 1/bpower[m+1])))

    if do & 1:  # also do K0
        # K0, alpha = beta, Theorem 16
        S1 = sum(1/R(d) for d in range(1,b))

        S2 = 0

        for n2 in A:  # 0 <= n2 < b, distinct from alpha
            for n1 in range(1, b):
                S2 += 1/R(n1 * b + n2) + 1/R(n1 * b * b + n2 * b + alpha)

        for n1 in A1:  # 1 <= n1 < b, distinct from alpha
            S2 += 1/R(n1 * b + alpha)

        S2 *= b * b

        bubu = 0
        for m in range(Mmax,0,-1):
            bubu = -bubu
            t = 0

            for n2 in A:  # 0 <= n2 < b, distinct from alpha
                for n1 in range(1, b):
                    t += 1/R(n1 * b + n2)**(m+1)
                    t += 1/R(n1 * b * b + n2 * b + alpha)**(m+1)

            for n1 in A1:  # 1 <= n1 < b, distinct from alpha
                t += 1/R(n1 * b + alpha)**(m+1)

            t *= lesus[m]

            bubu += t

            if m == Mmax:
                if info:
                    lastterm = -bubu if m&1 else bubu
                    print("%sth term of K_0 is about %.3e" %
                          (m, float(lastterm)))

        K0 = S1 + S2 - bubu
        if info:
            print("and represents a fraction %.3e of it" %
                  (float(lastterm)/float(K0)))
            if do == 1:
                print("base = %s, alpha = %s, beta = %s" % (b, alpha, alpha))


    if do > 1:  # also do K1
        # K1, alpha = beta case, Theorem 17

        t = 0 if alpha == 0 else 1/R(alpha * b + alpha)

        for n1 in A1:
            t +=  1/R(n1 * b * b + alpha * b + alpha)

        for n2 in A:  # 0 <= n2 < b, distinct from alpha
            for n1 in range(1, b):
                t += 1/R(n1 * b * b * b + n2 * b * b + alpha * b + alpha)

        t *= b * b
        S2 = t

        t = 0

        for n2 in A:  # 0 <= n2 < b, distinct from alpha
            for n1 in range(1, b):
                t += 1/R(n1 * b + n2) + 1/R(n1 * b * b + n2 * b + alpha)

        for n1 in A1:  # 1 <= n1 < b, distinct from alpha
            t += 1/R(n1 * b + alpha)

        t *= b * (b-1)

        S2 += t

        bubu = 0
        for m in range(Mmax,0,-1):
            bubu = -bubu

            t = 0 if alpha == 0 else 1/R(alpha * b + alpha)**(m+1)

            for n1 in A1:  # 1<= n1 < b, distinct from alpha
                t +=  1/R(n1 * b * b + alpha * b + alpha)**(m+1)

            for n2 in A:  # 0 <= n2 < b, distinct from alpha
                for n1 in range(1, b):
                    t += 1/R(n1 * b * b * b + n2 * b * b + alpha * b + alpha)**(m+1)

            t *= lesus[m]

            cm = t

            t = 0

            for n2 in A:  # 0 <= n2 < b, distinct from alpha
                for n1 in range(1, b):
                    t += 1/R(n1 * b + n2)**(m+1)
                    t += 1/R(n1 * b * b + n2 * b + alpha)**(m+1)

            for n1 in A1:  # 1 <= n1 < b, distinct from alpha
                t += 1/R(n1 * b + alpha)**(m+1)

            t *= lesvs[m]

            cm += t

            bubu += cm

            if m == Mmax:
                if info:
                    lastterm = -bubu if m&1 else bubu
                    print("%sth term of K_1 is about %.3e" % (m, lastterm))

        K1 = S2 - bubu
        if info:
            # attention not to forget parentheses here     v...........v
            print("and represents a fraction %.3e of it" % (lastterm/K1))
            print("base = %s, alpha = %s, beta = %s" % (b, alpha, alpha))

    # It seems only way to guarantee the output value will print to exactly
    # number of decimal digits asked would be to convert it to a Decimal
    # first.  Using print formatting does not look as an option to me as I
    # want here a return statement.

    S = RealField(nbbits-kzoguards)

    if do == 1:
        return S(K0)
    elif do == 2:
        return S(K1)
    else:
        return S(K0), S(K1)


def kzo(b, alpha, beta, nbdigits=32, info=False, do=3):
    """Computes K0 and K1 or only one

    - do=1: only K0
    - do=2: only K1
    - do=3: both
    """

    assert b>1, "base %s must be an integer greater than 1" % b

    assert alpha in range(b) and beta in range(b), "bad digits"

    if alpha == beta:
        return kzo_with_equal(b, alpha, nbdigits, info, do)
    else:
        return kzo_with_distinct(b, alpha, beta, nbdigits, info, do)


def kzo_0(b, alpha, beta, nbdigits=32, info=False):

    return kzo(b, alpha, beta, nbdigits, info=info, do=1)


def kzo_1(b, alpha, beta, nbdigits=32, info=False):

    return kzo(b, alpha, beta, nbdigits, info=info, do=2)


if __name__ == "__main__":
    print("""
    Welcome.  Version of Feb 21, 2024.

    kzo_0(b, d, e, nbdigits) returns K_0 for base b, string de
    kzo_1(b, d, e, nbdigits) returns K_1 for base b, string de
    kzo(b, d, e, nbdigits) returns the pair (K_0, K_1)

    nbdigits is an optional argument, defaults to 32.
    It is the number of desired decimal digits (counting also
    integer part of output).
    It may happen that 1 more digit is printed.
   
    info=True is optional as well.  It triggers a bit of extra
    info about the smallest kept terms of the used series.

    Example:   kzo(10, 4, 2, 102, info=True)

    """)


==> anc/kzo_dbl.py <==
# -*- mode: python ; coding: utf-8; -*-

"""
date: February 20, 2024
authors: Jean-François Burnol

Copyright (C) 2024 Jean-François Burnol
License: CC BY-SA 4.0 https://creativecommons.org/licenses/by-sa/4.0/

This file implements in Python, using the float type, the
computations of the K_0 and K_1 series from the Theorems in 
the article

    Summing the  ``exactly one $42$'' and similar subsums of the harmonic series

    J.F. Burnol. February 2024

Use as python -i <name of this file>
"""

__version__ = "1.0.0"
__author__ = "Jean-François Burnol"
__copyright__ = "Copyright (C) 2024 Jean-François Burnol"
__license__ = "CC BY-SA 4.0 https://creativecommons.org/licenses/by-sa/4.0/"

from math import log, log10, ceil

# pour les coefficients du binôme, mais certains collègues n'ont pas scipy
# from scipy.special import binom
# https://stackoverflow.com/a/31435571

# calcul des coefficients du binôme
# we take a little security margin in the range
kzoBinom = [[1],[1,1]]

for j in range(2,55):
    L = [1]
    for i in range(1,j):
        L.append(kzoBinom[j-1][i]+kzoBinom[j-1][i-1])
    L.append(1)
    kzoBinom.append(L)


def kzo_with_distinct(b, alpha, beta, info=False, do=3):
    """Computes K0, or K1, or both in case alpha != beta

    - do = 1: only K0
    - do = 2: only K1
    - do = 3: both

    """
    # internal anyhow
    assert 1 <= do < 4, "do must be 1, 2, or 3"
    assert alpha != beta, "alpha and beta must be distinct"

    Mmax = ceil(15/log10(b)) + 2  # Appears to be more than enough

    A = list(range(b))
    A.remove(alpha)

    A1 = [d for d in A if d != 0]

    B = list(range(b))
    B.remove(beta)

    lesgammas = [ float(b) ]
    for j in range(1, Mmax+1):
        lesgammas.append(float(sum(a**j for a in range(1,b))))

    bpower = [ 1 ]
    for j in range(1, Mmax+2):
        bpower.append(float(b**j))

    # use float before powering ? hesitation for numbers >= b
    bfloat = float(b)

    alphabetapower = [ 1 ]
    # on a besoin pour K1 dans la somme finale jusque Mmax+1 d'où le +2 ici
    for j in range(1, Mmax+2):
        alphabetapower.append((alpha * bfloat + beta)**j)

    lesus = []
    lesus.append(float(b**2))
    for m in range(1,Mmax+1):
        u = sum(kzoBinom[m][j]*(lesgammas[j] -  alphabetapower[j]/bpower[m+1]
                                 ) * lesus[m-j]
                for j in range(1,m+1))
        lesus.append(u/(bpower[m+1] - b + 1/bpower[m+1]))

    if do > 1:
        lesvs  = []
        lesvs.append(float(b**2))
        for m in range(1,Mmax+1):
            v = sum(kzoBinom[m][j] * ((lesgammas[j] - alphabetapower[j]/bpower[m+1]
                                        ) * lesvs[m-j]
                                       +
                                       alphabetapower[j]/bpower[m+1] * lesus[m-j]
                                       )
                    for j in range(1,m+1)) + lesus[m]/bpower[m+1]
            lesvs.append(v/(bpower[m+1] - b + 1/bpower[m+1]))

    if do & 1:  # do also K0
        # K0, alpha not equal to beta, Theorem 13
        S1 = sum(1/d for d in range(1,b))

        S2 = 0

        for n2 in B:  # 0 <= n2 < b, distinct from beta
            for n1 in range(1,b):
                S2 += 1/(n1 * b + n2)

        for n1 in A1:  # 1 <= n1, distinct from alpha
            S2 += 1/(n1 * b + beta) - 1/(n1 * b * b + alpha * b + beta)

        if alpha != 0:
            S2 -= 1/(alpha * b * b + alpha * b + beta)

        S2 *= b**2

        bubu = 0
        for m in range(Mmax,0,-1):
            bubu = -bubu
            t = 0

            for n2 in B:  # 0 <= n2 < b, distinct from beta
                for n1 in range(1,b):
                    t += 1/float(n1 * b + n2)**(m+1)

            for n1 in A1:  # 1 <= n1, distinct from alpha
                t += 1/float(n1 * b + beta)**(m+1)\
                    - 1/float(n1 * b * b + alpha * b + beta)**(m+1)

            if alpha != 0:
                t -= 1/float(alpha * b * b + alpha * b + beta)**(m+1)

            t *= lesus[m]

            bubu += t

            if m == Mmax:
                if info:
                    lastterm = -bubu if m&1 else bubu
                    print("%sth term of K_0 is about %.3e" % (m, lastterm))

        K0 = S1 + S2 - bubu
        if info:
            # attention not to forget parentheses here     v...........v
            print("and represents a fraction %.3e of it" % (lastterm/K0))
            if do == 1:
                print("base = %s, alpha = %s, beta = %s" % (b, alpha, beta))

    if do > 1:  # do also K1
        # K1, alpha not equal to beta case, Theorem 15

        S2 = b * b * sum(1/n for n in range(b, b*b))

        bubu = 0
        for m in range(Mmax,0,-1):
            bubu = -bubu

            t = sum(1/float(n1 * b * b + alpha * b + beta)**(m+1)
                    for n1 in range(1,b))

            if alpha != 0:
                t += 1/float(alpha * b + beta)**(m+1)

            t *= lesus[m]

            cm = t

            t = 0

            for n2 in B:  # 0 <= n2 < b, distinct from beta
                for n1 in range(1, b):
                    t += 1/float(n1 * b + n2)**(m+1)

            for n1 in A1:  # 1 <= n1 < b, distinct from alpha
                t += 1/float(n1 * b + beta)**(m+1)
                t -= 1/float(n1 * b * b + alpha * b + beta)**(m+1)

            if alpha != 0:
                t -= 1/float(alpha * b * b + alpha * b + beta)**(m+1)

            t *= lesvs[m]

            cm += t

            bubu += cm

            if m == Mmax:
                if info:
                    lastterm = -bubu if m&1 else bubu
                    print("%sth term of K_1 is about %.3e" % (m, lastterm))

        K1 = S2 - bubu
        if info:
            # attention not to forget parentheses here     v...........v
            print("and represents a fraction %.3e of it" % (lastterm/K1))
            print("base = %s, alpha = %s, beta = %s" % (b, alpha, beta))

    if do == 1:
        return K0
    elif do == 2:
        return K1
    else:
        return K0, K1


def kzo_with_equal(b, alpha, info=False, do=3):
    """Computes K0, or K1, or both in case alpha == beta

    - do = 1: only K0
    - do = 2: only K1
    - do = 3: both

    """

    assert 1 <= do < 4, "do must be 1, 2 or 3"

    Mmax = ceil(15/log10(b)) + 2  # Appears to be more than enough

    A = list(range(b))
    A.remove(alpha)

    A1 = [d for d in A if d != 0]

    lesgammas = [ float(len(A)) ]  # b - 1
    for j in range(1, Mmax+1):
        lesgammas.append(float(sum(d**j for d in A1)))

    # use float before powering ? hesitation for numbers >= b
    bfloat = float(b)

    lesthetas = [ float(len(A)) ]  # b - 1
    for j in range(1, Mmax+1):
        lesthetas.append(sum((d * bfloat + alpha)**j for d in A))

    if do > 1:  # also do K1
        leskappas = [ float(len(A)) ]  # b - 1
        for j in range(1, Mmax+1):
            leskappas.append(sum((d * bfloat * bfloat + alpha * bfloat + alpha)**j
                                 for d in A))

    bpower = [ 1 ]
    for j in range(1, Mmax+2):
        bpower.append(float(b**j))

    lesus = []
    lesus.append(float(b**2))
    for m in range(1,Mmax+1):
        u = sum(kzoBinom[m][j] * (lesgammas[j] + lesthetas[j]/bpower[m+1])
                * lesus[m-j]
                for j in range(1,m+1))

        lesus.append(u/(bpower[m+1] - (b - 1) * (1 + 1/bpower[m+1])))

    if do > 1:  # also do K1
        lesvs  = []
        lesvs.append(float(b*(b-1)))
        for m in range(1,Mmax+1):
            v = sum(kzoBinom[m][j] * ((lesgammas[j]
                                        + lesthetas[j]/bpower[m+1]
                                        ) * lesvs[m-j]
                                       +
                                       leskappas[j] / (bpower[m+1]**2) * lesus[m-j]
                                       )
                    for j in range(1,m+1))

            v += (b - 1) * lesus[m] / bpower[m+1]**2
            lesvs.append(v/(bpower[m+1] - (b -1) * (1 + 1/bpower[m+1])))

    if do & 1:  # also do K0
        # K0, alpha = beta, Theorem 16
        S1 = sum(1/d for d in range(1,b))

        S2 = 0

        for n2 in A:  # 0 <= n2 < b, distinct from alpha
            for n1 in range(1, b):
                S2 += 1/(n1 * b + n2) + 1/(n1 * b * b + n2 * b + alpha)

        for n1 in A1:  # 1 <= n1 < b, distinct from alpha
            S2 += 1/(n1 * b + alpha)

        S2 *= b * b

        bubu = 0
        for m in range(Mmax,0,-1):
            bubu = -bubu
            t = 0

            for n2 in A:  # 0 <= n2 < b, distinct from alpha
                for n1 in range(1, b):
                    t += 1/float(n1 * b + n2)**(m+1)
                    t += 1/float(n1 * b * b + n2 * b + alpha)**(m+1)

            for n1 in A1:  # 1 <= n1 < b, distinct from alpha
                t += 1/float(n1 * b + alpha)**(m+1)

            t *= lesus[m]

            bubu += t

            if m == Mmax:
                if info:
                    lastterm = -bubu if m&1 else bubu
                    print("%sth term of K_0 is about %.3e" % (m, lastterm))

        K0 = S1 + S2 - bubu
        if info:
            # attention not to forget parentheses here     v...........v
            print("and represents a fraction %.3e of it" % (lastterm/K0))
            if do == 1:
                print("base = %s, alpha = %s, beta = %s" % (b, alpha, alpha))


    if do > 1:  # also do K1
        # K1, alpha = beta case, Theorem 17

        t = 0 if alpha == 0 else 1/(alpha * b + alpha)

        for n1 in A1:
            t +=  1/(n1 * b * b + alpha * b + alpha)

        for n2 in A:  # 0 <= n2 < b, distinct from alpha
            for n1 in range(1, b):
                t += 1/(n1 * b * b * b + n2 * b * b + alpha * b + alpha)

        t *= b * b
        S2 = t

        t = 0

        for n2 in A:  # 0 <= n2 < b, distinct from alpha
            for n1 in range(1, b):
                t += 1/(n1 * b + n2) + 1/(n1 * b * b + n2 * b + alpha)

        for n1 in A1:  # 1 <= n1 < b, distinct from alpha
            t += 1/(n1 * b + alpha)

        t *= b * (b-1)

        S2 += t

        bubu = 0
        for m in range(Mmax,0,-1):
            bubu = -bubu

            t = 0 if alpha == 0 else 1/float(alpha * b + alpha)**(m+1)

            for n1 in A1:  # 1<= n1 < b, distinct from alpha
                t +=  1/float(n1 * b * b + alpha * b + alpha)**(m+1)

            for n2 in A:  # 0 <= n2 < b, distinct from alpha
                for n1 in range(1, b):
                    t += 1/float(n1 * b * b * b + n2 * b * b + alpha * b + alpha)**(m+1)

            t *= lesus[m]

            cm = t

            t = 0

            for n2 in A:  # 0 <= n2 < b, distinct from alpha
                for n1 in range(1, b):
                    t += 1/float(n1 * b + n2)**(m+1)
                    t += 1/float(n1 * b * b + n2 * b + alpha)**(m+1)

            for n1 in A1:  # 1 <= n1 < b, distinct from alpha
                t += 1/float(n1 * b + alpha)**(m+1)

            t *= lesvs[m]

            cm += t

            bubu += cm

            if m == Mmax:
                if info:
                    lastterm = -bubu if m&1 else bubu
                    print("%sth term of K_1 is about %.3e" % (m, lastterm))

        K1 = S2 - bubu
        if info:
            # attention not to forget parentheses here     v...........v
            print("and represents a fraction %.3e of it" % (lastterm/K1))
            print("base = %s, alpha = %s, beta = %s" % (b, alpha, alpha))

    if do == 1:
        return K0
    elif do == 2:
        return K1
    else:
        return K0, K1


def kzo(b, alpha, beta, info=False, do=3):
    """Computes K0 and K1 or only one

    - do=1: only K0
    - do=2: only K1
    - do=3: both
    """

    assert (type(b)==int) and b>1, "base must be an integer greater than 1"

    assert alpha in range(b) and beta in range(b), "bad digits"

    if alpha == beta:
        return kzo_with_equal(b, alpha, info, do)
    else:
        return kzo_with_distinct(b, alpha, beta, info, do)


def kzo_0(b, alpha, beta, info=False):

    return kzo(b, alpha, beta, info, do=1)


def kzo_1(b, alpha, beta, info=False):

    return kzo(b, alpha, beta, info, do=2)


if __name__ == "__main__":
    print("""
    Welcome.  Version of Feb 21, 2024.

    kzo_0(b, d, e) returns K_0 for base b, string de
    kzo_1(b, d, e) returns K_1 for base b, string de
    kzo(b, d, e) returns the pair (K_0, K_1)

    Optional parameter info=True triggers a bit of extra
    info about the smallest kept terms of the used series.

    Example:   kzo(10, 4, 2, info=True)

    N.B.: last digit or two will probably have errors.
    """)

